Microphone Array Signal Processing and Deep Learning for Speech Enhancement

Multi-channel acoustic signal processing is a well-established and powerful tool to exploit the spatial diversity between a target signal and non-target or noise sources for signal enhancement. However, the textbook solutions for optimal data-dependent spatial filtering rest on the knowledge of second-order statistical moments of the signals, which have traditionally been difficult to acquire. In this contribution, we compare model-based, purely data-driven, and hybrid approaches to parameter estimation and filtering, where the latter tries to combine the benefits of model-based signal processing and data-driven deep learning to overcome their individual deficiencies. We illustrate the underlying design principles with examples from noise reduction, source separation, and dereverberation.

==> response/citefix_fix_numbers.py <==
import re
from pathlib import Path
import subprocess
import tempfile
import sys
import io


class c:
    red = '\033[91m'
    orange = '\033[93m'
    green = '\033[92m'
    end = '\033[0m'


def grep(pattern, lines):
    return [line for line in lines if pattern in line]


def foo(
        aux: str,
        citefix: str,
        aux_key: str,
        citefix_key: str,
        new: str = None,
        verbose=True,
):
    """
    >>> foo(r'\\bibcite{key}{3}', r'\\setchangekey{key}{6}', 'bibcite', 'setchangekey', verbose=False)  # doctest: +ELLIPSIS
    '\\setchangekey{key}{3}'
    """
    if new is None:
        new = citefix

    assert citefix_key in citefix, f'{citefix_key}'
    assert aux_key in aux, f'{aux_key}'

    def replace(text, old, new):
        assert old in text, f'{old}'
        return text.replace(old, new)

    if verbose:
        file = sys.stdout
    else:
        file = io.StringIO()

    citefix_lines = citefix.splitlines()
    aux_lines = aux.splitlines()
    for citefix_line in citefix_lines:
        if citefix_line.startswith('\\' + citefix_key):
            aux_line = replace(citefix_line, '\\' + citefix_key + '{', '\\' + aux_key + '{')

            if aux_line in aux_lines:
                print(f'{c.green}Found: {citefix_line}{c.end}', file=file)
            else:
                key = citefix_line.split('{')[1].split('}')[0]
                matchs = grep(f'\\{aux_key}{{{key}}}', aux_lines)
                if matchs:
                    print(f'{c.red}Found: {citefix_line}{c.end}', file=file)
                    for l in matchs:
                        print(f'{c.orange}      aux file: {l}{c.end}', file=file)
                    if len(matchs) == 1:
                        new = new.replace(citefix_line, matchs[0].replace(aux_key, citefix_key))
                    else:
                        print(c.red + 'Multiple matches: ' + citefix_line + c.end, file=file)
                else:
                    print(c.red + 'Missing: ' + citefix_line + c.end, file=file)

    return new


def regrep(pattern, text):
    """
    Like grep: remove lines that do not match the pattern.

    >>> regrep(r'hello', 'hello\\nworld')
    'hello'
    """
    lines = text.splitlines()
    r = re.compile(pattern)
    return '\n'.join([
        line
        for line in lines
        if r.search(line)
    ])


if __name__ == '__main__':

    # subprocess.run('make', cwd='..')

    aux_file = Path('../micarray_dnn.aux')
    citefix_file = Path('citefix.tex')

    print(f'Checking differences between {citefix_file} and {aux_file}')

    aux = aux_file.read_text()
    aux_lines = aux.splitlines()
    citefix = citefix_file.read_text()
    citefix_lines = citefix.splitlines()


    new = foo(aux, citefix, 'bibcite', 'setchangekey')
    new = foo(aux, citefix, 'newlabel', 'dummylabel', new=new)

    resp_aux = Path('response.aux')
    resp_aux = resp_aux.read_text()

    for line in resp_aux.splitlines():
        m = re.match(r'\\citation{(.*)}', line)
        if not m:
            continue
        key = m.group(1)

        m = regrep(f'bibcite.{key}', resp_aux)
        if m and '??' not in m:
            continue

        if re.search(f'setchangekey.{key}', new):
            continue

        for l in aux_lines:
            if re.search(f'bibcite.{key}', l):
                break
        else:
            print(f'{c.red}Missing: {key}{c.end} in {aux_file}')
            continue

        line_num = max(enumerate(new.splitlines()), key=lambda x: (x[1].count('setchangekey'), x[0]))[0]
        new = new.splitlines()
        l = l.replace('bibcite', 'setchangekey')
        new.insert(line_num+1, l)
        new = '\n'.join(new)
        print(f'{c.green}Added: {l}{c.end} to {citefix_file}')

    if new == citefix:
        print(c.green + 'No changes.' + c.end)
    else:
        with tempfile.TemporaryDirectory() as tmpdir:
            tmpdir = Path(tmpdir)
            file = (tmpdir / 'citefix.tex')
            file.write_text(new)
            subprocess.run(['icdiff', 'citefix.tex', file])
            import questionary
            if questionary.confirm('Do you want to apply the changes?').ask():
                Path('citefix.tex').write_text(new)
                print(c.green + 'Changes applied.' + c.end)
            else:
                print(c.red + 'Changes not applied.' + c.end)

